Linear Programming Bounds for Fibered Sphere Packings

We study linear programming (LP) bounds for sphere packings that fiber over translates of a fixed lattice of lower rank, as well as their dual formulations. In doing so, we place the work of Conway and Sloane on fibered packings in the context of linear programming bounds for packing problems on $\mathbb{R}^k \times A$, where $A$ is a compact abelian group. For these programs we prove that the primal and the dual both attain their optima, so that every instance has an optimal pair satisfying complementary slackness. We study cases in which the LP bounds considered here achieve the best known sphere packing densities in dimensions $\le 9$ with prescribed translational symmetry, recovering analogues of Propositions 2, 3, 5, and 8 of Conway and Sloane, and we show that the Barnes-Wall lattice achieves the optimal sphere packing density for any $16$-dimensional packing that fibers over translates of $E_8$. In dimension $6$, we show that the natural LP bound fibering over translates of $D_4$ is in fact equivalent to the LP bound in dimension $2$ for ordinary sphere packing, while the LP bound for $4$-dimensional packings that fiber over $A_2$ translates is implied by the LP bound in dimension $2$ but has additional rigid structure that may make it more tractable. Finally, using the discrete reduction framework of Li, we show that the linear programming bound for packings fibering over translates of $A_3$ is strictly above $1$, so the linear programming bound alone cannot prove Conjecture 4.1 of Cohn and Rajagopal.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Andrew Salmon

This license applies to the files distributed alongside it in this directory
-- the verification script, its test, and the certificate data file. It does
not apply to the accompanying paper, which is distributed under separate
terms.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
Reproducibility package for "Linear Programming Bounds for Fibered Sphere
Packings" (Andrew Salmon)
========================================================================

These files verify the exact rational certificate used in the proof of the
Certified D5/A3 gap theorem (Theorem 25 in the accompanying paper): the
finite dual certificate on (Z/24Z)^2 x Z/4Z satisfies the hypotheses of the
colored discrete reduction theorem (Theorem 24) and yields the lower bound

    289801/288000 = 1 + 1801/288000 > 1

for the translation-invariant colored two-point linear program for D5/A3.


Contents
--------

  verify_d5_a3_discrete_certificate.py
      Standalone verifier.  Reconstructs the stored rational measure and
      checks normalization, nonnegativity of the weights, support outside the
      four color-dependent exclusion disks, the no-wrap inequalities,
      nonnegativity of all 24^2 * 4 = 2304 finite Fourier coefficients, and
      the exact lower bound.

  test_verify_d5_a3_discrete_certificate.py
      Unit tests: the frozen certificate verifies, and two mutations of it
      (a forbidden atom, and one destroying Fourier nonnegativity) are
      rejected.

  exact_colored_finite_certificates.json
      The certificate itself, as exact rationals.

  LICENSE
      MIT license, covering the three files above.


License
-------

The verifier, the test, and the certificate data file are released under the
MIT license; see LICENSE in this directory.  That license covers those files
only.  It does not extend to the accompanying paper, which is distributed
under separate terms.


Requirements
------------

Python 3.8 or later.  Standard library only; there are no third-party
dependencies, and nothing is downloaded or written.


Running
-------

From this directory:

    python3 verify_d5_a3_discrete_certificate.py
    python3 -m unittest test_verify_d5_a3_discrete_certificate

The verifier takes an optional path to a certificate file; with no argument
it reads the JSON file in this directory.  Each command takes about four
seconds.

Expected output of the verifier ends with:

    PASS: rigorous D5/A3 discrete-reduction certificate
      ...
      finite dual mass: 289801/10000
      continuous lower bound: 289801/288000 = 1.006253472222
      exact margin above 1: 1801/288000
    CONCLUSION: the D5/A3 translation-invariant Schwartz LP is not sharp.

The unit tests report "Ran 3 tests ... OK".


On exactness
------------

Every arithmetic step in the verification path is exact.  Weights and Fourier
coefficients are rationals (fractions.Fraction); the Fourier coefficients lie
in Q(sqrt 2, sqrt 3) and are accumulated in the basis (1, sqrt 2, sqrt 3,
sqrt 6).  Signs are decided using rational outward enclosures of the square
roots, refined until the enclosing interval excludes zero, so no
floating-point comparison or tolerance enters any decision.  Floating-point
numbers appear only in the printed summary, as decimal renderings of exact
rationals; they are not used to establish anything.


==> anc/exact_colored_finite_certificates.json <==
{
  "status": "finite_only_exact_certificates",
  "scope_warning": "Exact certificates for the stated finite-group LPs only; no continuous Cohn--Elkies comparison theorem is asserted.",
  "method": "fixed-support rationalization plus exact real-cyclotomic Fourier sign decisions over QQ",
  "fourier_buffer_for_support_discovery": 1e-05,
  "denominator_schedule": [
    10000,
    100000,
    1000000,
    10000000,
    100000000
  ],
  "contraction_schedule": [
    "1",
    "999/1000",
    "997/1000",
    "199/200",
    "99/100"
  ],
  "ordinary_control": {
    "name": "ordinary CE exact control",
    "dimension": 3,
    "scale": 1,
    "modulus": 4,
    "lower_bound": "1/2",
    "lower_bound_decimal": 0.5,
    "target": "1/2",
    "rounding_denominator": 1,
    "min_fourier_interval_lower": 0.0,
    "support_size": 5,
    "dual_minus_target": 0.0,
    "exact_affine_residual": "0/1",
    "exact_sign_violations": 0,
    "objective_margin": "0/1",
    "coefficient_bit_length": 1,
    "support": [
      {
        "representative": [
          0,
          0,
          2
        ],
        "weight": "1/1"
      },
      {
        "representative": [
          0,
          1,
          1
        ],
        "weight": "1/1"
      },
      {
        "representative": [
          0,
          2,
          2
        ],
        "weight": "1/1"
      },
      {
        "representative": [
          1,
          1,
          2
        ],
        "weight": "1/1"
      },
      {
        "representative": [
          2,
          2,
          2
        ],
        "weight": "1/1"
      }
    ],
    "role": "ordinary_control",
    "finite_only": true,
    "finite_fourier_rows": 10
  },
  "colored_cases": [
    {
      "name": "E8 over E6 colorwise control",
      "color_order": 3,
      "distance_squared": [
        "2/1",
        "2/3",
        "2/3"
      ],
      "scale_squared": 6,
      "modulus": 16,
      "target_squared": "3/1",
      "rounding_denominator": 10000,
      "lower_bound": "58593/40000",
      "lower_bound_decimal": 1.464825,
      "min_fourier_interval_lower": 0.0007561073224177112,
      "support_size": 42,
      "separates_target": false,
      "exact_affine_residual": "0/1",
      "objective_margin_squared": "-1366860351/1600000000",
      "coefficient_bit_length": 14,
      "support": [
        {
          "representative": [
            0,
            2,
            1
          ],
          "weight": "327/1250"
        },
        {
          "representative": [
            0,
            3,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            0,
            4,
            0
          ],
          "weight": "1389/2500"
        },
        {
          "representative": [
            0,
            4,
            1
          ],
          "weight": "116/625"
        },
        {
          "representative": [
            0,
            5,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            0,
            6,
            0
          ],
          "weight": "651/2000"
        },
        {
          "representative": [
            0,
            6,
            1
          ],
          "weight": "989/10000"
        },
        {
          "representative": [
            0,
            8,
            0
          ],
          "weight": "5367/10000"
        },
        {
          "representative": [
            0,
            8,
            1
          ],
          "weight": "1151/5000"
        },
        {
          "representative": [
            1,
            2,
            1
          ],
          "weight": "2193/10000"
        },
        {
          "representative": [
            1,
            6,
            1
          ],
          "weight": "2193/10000"
        },
        {
          "representative": [
            2,
            2,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            2,
            3,
            0
          ],
          "weight": "9/20"
        },
        {
          "representative": [
            2,
            3,
            1
          ],
          "weight": "191/10000"
        },
        {
          "representative": [
            2,
            4,
            1
          ],
          "weight": "1133/5000"
        },
        {
          "representative": [
            2,
            5,
            0
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            2,
            5,
            1
          ],
          "weight": "2317/10000"
        },
        {
          "representative": [
            2,
            6,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            2,
            7,
            0
          ],
          "weight": "881/5000"
        },
        {
          "representative": [
            2,
            7,
            1
          ],
          "weight": "1313/10000"
        },
        {
          "representative": [
            2,
            8,
            1
          ],
          "weight": "327/1250"
        },
        {
          "representative": [
            3,
            4,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            3,
            6,
            0
          ],
          "weight": "9/20"
        },
        {
          "representative": [
            3,
            6,
            1
          ],
          "weight": "191/10000"
        },
        {
          "representative": [
            3,
            8,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            4,
            4,
            0
          ],
          "weight": "1143/10000"
        },
        {
          "representative": [
            4,
            4,
            1
          ],
          "weight": "3713/10000"
        },
        {
          "representative": [
            4,
            5,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            4,
            6,
            0
          ],
          "weight": "651/2000"
        },
        {
          "representative": [
            4,
            6,
            1
          ],
          "weight": "639/10000"
        },
        {
          "representative": [
            4,
            8,
            0
          ],
          "weight": "953/10000"
        },
        {
          "representative": [
            4,
            8,
            1
          ],
          "weight": "2079/5000"
        },
        {
          "representative": [
            5,
            6,
            0
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            5,
            6,
            1
          ],
          "weight": "2317/10000"
        },
        {
          "representative": [
            5,
            8,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            6,
            6,
            1
          ],
          "weight": "31/1250"
        },
        {
          "representative": [
            6,
            7,
            0
          ],
          "weight": "881/5000"
        },
        {
          "representative": [
            6,
            7,
            1
          ],
          "weight": "1313/10000"
        },
        {
          "representative": [
            6,
            8,
            0
          ],
          "weight": "651/2000"
        },
        {
          "representative": [
            6,
            8,
            1
          ],
          "weight": "989/10000"
        },
        {
          "representative": [
            8,
            8,
            0
          ],
          "weight": "191/2500"
        },
        {
          "representative": [
            8,
            8,
            1
          ],
          "weight": "4603/10000"
        }
      ],
      "exact_sign_violations": 0,
      "exact_fourier_zero_rows": 0,
      "role": "colorwise_control",
      "finite_only": true,
      "finite_fourier_rows": 90,
      "failed_smaller_denominators": [
        {
          "denominator": 10000,
          "contraction": "1",
          "result": "rounded certificate has negative Fourier interval at (0, 0, 1): lower=-1.700e-03"
        },
        {
          "denominator": 10000,
          "contraction": "999/1000",
          "result": "rounded certificate has negative Fourier interval at (0, 5, 0): lower=-3.109e-04"
        }
      ],
      "support_discovery_contraction": "997/1000",
      "runtime_seconds": 4.417060620966367
    },
    {
      "name": "D5 over A3 hard target",
      "color_order": 4,
      "distance_squared": [
        "2/1",
        "5/4",
        "1/1",
        "5/4"
      ],
      "scale_squared": 20,
      "modulus": 24,
      "target_squared": "1/1",
      "rounding_denominator": 10000,
      "lower_bound": "289801/288000",
      "lower_bound_decimal": 1.0062534722222223,
      "min_fourier_interval_lower": 5.172074407692711e-05,
      "support_size": 72,
      "separates_target": true,
      "exact_affine_residual": "0/1",
      "objective_margin_squared": "1040619601/82944000000",
      "coefficient_bit_length": 14,
      "support": [
        {
          "representative": [
            0,
            5,
            1
          ],
          "weight": "2003/10000"
        },
        {
          "representative": [
            0,
            7,
            1
          ],
          "weight": "219/10000"
        },
        {
          "representative": [
            0,
            8,
            0
          ],
          "weight": "479/1000"
        },
        {
          "representative": [
            0,
            9,
            1
          ],
          "weight": "579/10000"
        },
        {
          "representative": [
            0,
            10,
            0
          ],
          "weight": "3/1000"
        },
        {
          "representative": [
            0,
            10,
            2
          ],
          "weight": "2799/10000"
        },
        {
          "representative": [
            0,
            11,
            1
          ],
          "weight": "1/2500"
        },
        {
          "representative": [
            0,
            12,
            2
          ],
          "weight": "13/10000"
        },
        {
          "representative": [
            1,
            5,
            2
          ],
          "weight": "31/10000"
        },
        {
          "representative": [
            1,
            7,
            0
          ],
          "weight": "29/5000"
        },
        {
          "representative": [
            1,
            9,
            0
          ],
          "weight": "31/10000"
        },
        {
          "representative": [
            1,
            9,
            2
          ],
          "weight": "3/2000"
        },
        {
          "representative": [
            1,
            10,
            1
          ],
          "weight": "27/10000"
        },
        {
          "representative": [
            1,
            11,
            2
          ],
          "weight": "21/10000"
        },
        {
          "representative": [
            1,
            12,
            1
          ],
          "weight": "1/2000"
        },
        {
          "representative": [
            2,
            4,
            2
          ],
          "weight": "373/1250"
        },
        {
          "representative": [
            2,
            5,
            1
          ],
          "weight": "1/1000"
        },
        {
          "representative": [
            2,
            6,
            0
          ],
          "weight": "9/5000"
        },
        {
          "representative": [
            2,
            8,
            0
          ],
          "weight": "3/2500"
        },
        {
          "representative": [
            2,
            9,
            1
          ],
          "weight": "19/10000"
        },
        {
          "representative": [
            2,
            10,
            0
          ],
          "weight": "1/1000"
        },
        {
          "representative": [
            2,
            10,
            2
          ],
          "weight": "3/2000"
        },
        {
          "representative": [
            2,
            12,
            2
          ],
          "weight": "2923/10000"
        },
        {
          "representative": [
            3,
            4,
            1
          ],
          "weight": "1161/10000"
        },
        {
          "representative": [
            3,
            7,
            0
          ],
          "weight": "11/5000"
        },
        {
          "representative": [
            3,
            8,
            1
          ],
          "weight": "23/5000"
        },
        {
          "representative": [
            3,
            9,
            2
          ],
          "weight": "47/10000"
        },
        {
          "representative": [
            3,
            12,
            1
          ],
          "weight": "143/1250"
        },
        {
          "representative": [
            4,
            7,
            1
          ],
          "weight": "1399/10000"
        },
        {
          "representative": [
            4,
            8,
            0
          ],
          "weight": "2017/10000"
        },
        {
          "representative": [
            4,
            8,
            2
          ],
          "weight": "3/2500"
        },
        {
          "representative": [
            4,
            9,
            1
          ],
          "weight": "49/2500"
        },
        {
          "representative": [
            4,
            10,
            2
          ],
          "weight": "61/10000"
        },
        {
          "representative": [
            4,
            11,
            1
          ],
          "weight": "291/10000"
        },
        {
          "representative": [
            4,
            12,
            0
          ],
          "weight": "57/200"
        },
        {
          "representative": [
            4,
            12,
            2
          ],
          "weight": "17/5000"
        },
        {
          "representative": [
            5,
            7,
            2
          ],
          "weight": "9/5000"
        },
        {
          "representative": [
            5,
            8,
            1
          ],
          "weight": "1963/10000"
        },
        {
          "representative": [
            5,
            9,
            2
          ],
          "weight": "21/10000"
        },
        {
          "representative": [
            5,
            11,
            0
          ],
          "weight": "13/5000"
        },
        {
          "representative": [
            5,
            12,
            1
          ],
          "weight": "63/10000"
        },
        {
          "representative": [
            6,
            6,
            0
          ],
          "weight": "33/10000"
        },
        {
          "representative": [
            6,
            7,
            1
          ],
          "weight": "23/5000"
        },
        {
          "representative": [
            6,
            8,
            2
          ],
          "weight": "1/250"
        },
        {
          "representative": [
            6,
            11,
            1
          ],
          "weight": "1/1250"
        },
        {
          "representative": [
            6,
            12,
            0
          ],
          "weight": "13/2000"
        },
        {
          "representative": [
            6,
            12,
            2
          ],
          "weight": "51/10000"
        },
        {
          "representative": [
            7,
            7,
            0
          ],
          "weight": "1/250"
        },
        {
          "representative": [
            7,
            7,
            2
          ],
          "weight": "7/10000"
        },
        {
          "representative": [
            7,
            8,
            1
          ],
          "weight": "111/5000"
        },
        {
          "representative": [
            7,
            9,
            2
          ],
          "weight": "7/2500"
        },
        {
          "representative": [
            7,
            10,
            1
          ],
          "weight": "3/5000"
        },
        {
          "representative": [
            7,
            11,
            0
          ],
          "weight": "27/5000"
        },
        {
          "representative": [
            7,
            12,
            1
          ],
          "weight": "1391/10000"
        },
        {
          "representative": [
            8,
            8,
            2
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            8,
            9,
            1
          ],
          "weight": "37/625"
        },
        {
          "representative": [
            8,
            10,
            0
          ],
          "weight": "9/5000"
        },
        {
          "representative": [
            8,
            10,
            2
          ],
          "weight": "557/2000"
        },
        {
          "representative": [
            8,
            11,
            1
          ],
          "weight": "13/5000"
        },
        {
          "representative": [
            8,
            12,
            0
          ],
          "weight": "23/125"
        },
        {
          "representative": [
            9,
            9,
            2
          ],
          "weight": "23/5000"
        },
        {
          "representative": [
            9,
            10,
            1
          ],
          "weight": "7/2000"
        },
        {
          "representative": [
            9,
            11,
            0
          ],
          "weight": "31/10000"
        },
        {
          "representative": [
            9,
            11,
            2
          ],
          "weight": "17/5000"
        },
        {
          "representative": [
            9,
            12,
            1
          ],
          "weight": "183/10000"
        },
        {
          "representative": [
            10,
            10,
            0
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            10,
            10,
            2
          ],
          "weight": "1/250"
        },
        {
          "representative": [
            10,
            11,
            1
          ],
          "weight": "1/1000"
        },
        {
          "representative": [
            10,
            12,
            0
          ],
          "weight": "1/2000"
        },
        {
          "representative": [
            10,
            12,
            2
          ],
          "weight": "57/10000"
        },
        {
          "representative": [
            11,
            12,
            1
          ],
          "weight": "19/625"
        },
        {
          "representative": [
            12,
            12,
            0
          ],
          "weight": "5799/10000"
        }
      ],
      "exact_sign_violations": 0,
      "exact_fourier_zero_rows": 0,
      "role": "hard_target",
      "finite_only": true,
      "finite_fourier_rows": 273,
      "failed_smaller_denominators": [
        {
          "denominator": 10000,
          "contraction": "1",
          "result": "rounded certificate has negative Fourier interval at (0, 0, 1): lower=-2.000e-04"
        },
        {
          "denominator": 10000,
          "contraction": "999/1000",
          "result": "rounded certificate has negative Fourier interval at (0, 5, 0): lower=-1.872e-03"
        }
      ],
      "support_discovery_contraction": "997/1000",
      "runtime_seconds": 3.3994147200137377
    },
    {
      "name": "E6 over D4 colorwise control",
      "color_order": 4,
      "distance_squared": [
        "2/1",
        "1/1",
        "1/1",
        "1/1"
      ],
      "scale_squared": 20,
      "modulus": 24,
      "target_squared": "4/3",
      "rounding_denominator": 10000,
      "lower_bound": "57871/57600",
      "lower_bound_decimal": 1.0047048611111111,
      "min_fourier_interval_lower": 0.0003999999997203453,
      "support_size": 116,
      "separates_target": false,
      "exact_affine_residual": "0/1",
      "objective_margin_squared": "-1074627359/3317760000",
      "coefficient_bit_length": 14,
      "support": [
        {
          "representative": [
            0,
            5,
            1
          ],
          "weight": "1279/10000"
        },
        {
          "representative": [
            0,
            5,
            2
          ],
          "weight": "1279/10000"
        },
        {
          "representative": [
            0,
            7,
            0
          ],
          "weight": "63/5000"
        },
        {
          "representative": [
            0,
            7,
            1
          ],
          "weight": "73/10000"
        },
        {
          "representative": [
            0,
            7,
            2
          ],
          "weight": "73/10000"
        },
        {
          "representative": [
            0,
            8,
            0
          ],
          "weight": "171/2000"
        },
        {
          "representative": [
            0,
            8,
            1
          ],
          "weight": "1099/10000"
        },
        {
          "representative": [
            0,
            8,
            2
          ],
          "weight": "1099/10000"
        },
        {
          "representative": [
            0,
            9,
            0
          ],
          "weight": "353/5000"
        },
        {
          "representative": [
            0,
            9,
            1
          ],
          "weight": "173/10000"
        },
        {
          "representative": [
            0,
            9,
            2
          ],
          "weight": "173/10000"
        },
        {
          "representative": [
            0,
            10,
            0
          ],
          "weight": "1909/10000"
        },
        {
          "representative": [
            0,
            10,
            1
          ],
          "weight": "67/2000"
        },
        {
          "representative": [
            0,
            10,
            2
          ],
          "weight": "67/2000"
        },
        {
          "representative": [
            1,
            5,
            1
          ],
          "weight": "17/2500"
        },
        {
          "representative": [
            1,
            5,
            2
          ],
          "weight": "17/2500"
        },
        {
          "representative": [
            1,
            9,
            0
          ],
          "weight": "73/5000"
        },
        {
          "representative": [
            1,
            10,
            1
          ],
          "weight": "17/5000"
        },
        {
          "representative": [
            1,
            10,
            2
          ],
          "weight": "17/5000"
        },
        {
          "representative": [
            2,
            4,
            1
          ],
          "weight": "1009/10000"
        },
        {
          "representative": [
            2,
            4,
            2
          ],
          "weight": "1009/10000"
        },
        {
          "representative": [
            2,
            5,
            1
          ],
          "weight": "1/625"
        },
        {
          "representative": [
            2,
            5,
            2
          ],
          "weight": "1/625"
        },
        {
          "representative": [
            2,
            6,
            0
          ],
          "weight": "171/10000"
        },
        {
          "representative": [
            2,
            6,
            1
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            2,
            6,
            2
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            2,
            9,
            1
          ],
          "weight": "2/625"
        },
        {
          "representative": [
            2,
            9,
            2
          ],
          "weight": "2/625"
        },
        {
          "representative": [
            2,
            10,
            0
          ],
          "weight": "21/2500"
        },
        {
          "representative": [
            2,
            10,
            1
          ],
          "weight": "21/10000"
        },
        {
          "representative": [
            2,
            10,
            2
          ],
          "weight": "21/10000"
        },
        {
          "representative": [
            2,
            11,
            1
          ],
          "weight": "19/10000"
        },
        {
          "representative": [
            2,
            11,
            2
          ],
          "weight": "19/10000"
        },
        {
          "representative": [
            2,
            12,
            0
          ],
          "weight": "21/10000"
        },
        {
          "representative": [
            2,
            12,
            1
          ],
          "weight": "917/10000"
        },
        {
          "representative": [
            2,
            12,
            2
          ],
          "weight": "917/10000"
        },
        {
          "representative": [
            3,
            4,
            1
          ],
          "weight": "353/5000"
        },
        {
          "representative": [
            3,
            4,
            2
          ],
          "weight": "353/5000"
        },
        {
          "representative": [
            3,
            7,
            0
          ],
          "weight": "23/5000"
        },
        {
          "representative": [
            3,
            8,
            1
          ],
          "weight": "39/5000"
        },
        {
          "representative": [
            3,
            8,
            2
          ],
          "weight": "39/5000"
        },
        {
          "representative": [
            3,
            9,
            1
          ],
          "weight": "47/5000"
        },
        {
          "representative": [
            3,
            9,
            2
          ],
          "weight": "47/5000"
        },
        {
          "representative": [
            3,
            10,
            1
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            3,
            10,
            2
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            3,
            12,
            1
          ],
          "weight": "289/5000"
        },
        {
          "representative": [
            3,
            12,
            2
          ],
          "weight": "289/5000"
        },
        {
          "representative": [
            4,
            7,
            1
          ],
          "weight": "867/10000"
        },
        {
          "representative": [
            4,
            7,
            2
          ],
          "weight": "867/10000"
        },
        {
          "representative": [
            4,
            8,
            0
          ],
          "weight": "867/10000"
        },
        {
          "representative": [
            4,
            8,
            1
          ],
          "weight": "53/1250"
        },
        {
          "representative": [
            4,
            8,
            2
          ],
          "weight": "53/1250"
        },
        {
          "representative": [
            4,
            9,
            1
          ],
          "weight": "9/2500"
        },
        {
          "representative": [
            4,
            9,
            2
          ],
          "weight": "9/2500"
        },
        {
          "representative": [
            4,
            10,
            1
          ],
          "weight": "1/5000"
        },
        {
          "representative": [
            4,
            10,
            2
          ],
          "weight": "1/5000"
        },
        {
          "representative": [
            4,
            11,
            1
          ],
          "weight": "47/2500"
        },
        {
          "representative": [
            4,
            11,
            2
          ],
          "weight": "47/2500"
        },
        {
          "representative": [
            4,
            12,
            1
          ],
          "weight": "119/1250"
        },
        {
          "representative": [
            4,
            12,
            2
          ],
          "weight": "119/1250"
        },
        {
          "representative": [
            5,
            7,
            0
          ],
          "weight": "17/1000"
        },
        {
          "representative": [
            5,
            8,
            0
          ],
          "weight": "511/2000"
        },
        {
          "representative": [
            5,
            8,
            1
          ],
          "weight": "147/5000"
        },
        {
          "representative": [
            5,
            8,
            2
          ],
          "weight": "147/5000"
        },
        {
          "representative": [
            5,
            11,
            0
          ],
          "weight": "33/2000"
        },
        {
          "representative": [
            5,
            11,
            1
          ],
          "weight": "11/2500"
        },
        {
          "representative": [
            5,
            11,
            2
          ],
          "weight": "11/2500"
        },
        {
          "representative": [
            5,
            12,
            1
          ],
          "weight": "9/1000"
        },
        {
          "representative": [
            5,
            12,
            2
          ],
          "weight": "9/1000"
        },
        {
          "representative": [
            6,
            6,
            1
          ],
          "weight": "97/10000"
        },
        {
          "representative": [
            6,
            6,
            2
          ],
          "weight": "97/10000"
        },
        {
          "representative": [
            6,
            8,
            1
          ],
          "weight": "111/10000"
        },
        {
          "representative": [
            6,
            8,
            2
          ],
          "weight": "111/10000"
        },
        {
          "representative": [
            6,
            11,
            1
          ],
          "weight": "21/5000"
        },
        {
          "representative": [
            6,
            11,
            2
          ],
          "weight": "21/5000"
        },
        {
          "representative": [
            6,
            12,
            1
          ],
          "weight": "3/10000"
        },
        {
          "representative": [
            6,
            12,
            2
          ],
          "weight": "3/10000"
        },
        {
          "representative": [
            7,
            7,
            0
          ],
          "weight": "9/1000"
        },
        {
          "representative": [
            7,
            7,
            1
          ],
          "weight": "151/10000"
        },
        {
          "representative": [
            7,
            7,
            2
          ],
          "weight": "151/10000"
        },
        {
          "representative": [
            7,
            8,
            1
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            7,
            8,
            2
          ],
          "weight": "9/10000"
        },
        {
          "representative": [
            7,
            12,
            1
          ],
          "weight": "1021/10000"
        },
        {
          "representative": [
            7,
            12,
            2
          ],
          "weight": "1021/10000"
        },
        {
          "representative": [
            8,
            9,
            0
          ],
          "weight": "137/2000"
        },
        {
          "representative": [
            8,
            9,
            1
          ],
          "weight": "29/1250"
        },
        {
          "representative": [
            8,
            9,
            2
          ],
          "weight": "29/1250"
        },
        {
          "representative": [
            8,
            10,
            0
          ],
          "weight": "183/2500"
        },
        {
          "representative": [
            8,
            10,
            1
          ],
          "weight": "631/10000"
        },
        {
          "representative": [
            8,
            10,
            2
          ],
          "weight": "631/10000"
        },
        {
          "representative": [
            8,
            11,
            1
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            8,
            11,
            2
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            8,
            12,
            1
          ],
          "weight": "81/2000"
        },
        {
          "representative": [
            8,
            12,
            2
          ],
          "weight": "81/2000"
        },
        {
          "representative": [
            9,
            9,
            1
          ],
          "weight": "7/1000"
        },
        {
          "representative": [
            9,
            9,
            2
          ],
          "weight": "7/1000"
        },
        {
          "representative": [
            9,
            10,
            0
          ],
          "weight": "81/10000"
        },
        {
          "representative": [
            9,
            10,
            1
          ],
          "weight": "7/10000"
        },
        {
          "representative": [
            9,
            10,
            2
          ],
          "weight": "7/10000"
        },
        {
          "representative": [
            9,
            11,
            1
          ],
          "weight": "41/5000"
        },
        {
          "representative": [
            9,
            11,
            2
          ],
          "weight": "41/5000"
        },
        {
          "representative": [
            10,
            10,
            0
          ],
          "weight": "29/10000"
        },
        {
          "representative": [
            10,
            10,
            1
          ],
          "weight": "69/10000"
        },
        {
          "representative": [
            10,
            10,
            2
          ],
          "weight": "69/10000"
        },
        {
          "representative": [
            10,
            11,
            1
          ],
          "weight": "37/10000"
        },
        {
          "representative": [
            10,
            11,
            2
          ],
          "weight": "37/10000"
        },
        {
          "representative": [
            10,
            12,
            0
          ],
          "weight": "43/10000"
        },
        {
          "representative": [
            11,
            11,
            0
          ],
          "weight": "11/5000"
        },
        {
          "representative": [
            11,
            11,
            1
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            11,
            11,
            2
          ],
          "weight": "3/1250"
        },
        {
          "representative": [
            11,
            12,
            0
          ],
          "weight": "163/5000"
        },
        {
          "representative": [
            11,
            12,
            1
          ],
          "weight": "1/1000"
        },
        {
          "representative": [
            11,
            12,
            2
          ],
          "weight": "1/1000"
        },
        {
          "representative": [
            12,
            12,
            0
          ],
          "weight": "53/2000"
        },
        {
          "representative": [
            12,
            12,
            1
          ],
          "weight": "969/5000"
        },
        {
          "representative": [
            12,
            12,
            2
          ],
          "weight": "969/5000"
        }
      ],
      "exact_sign_violations": 0,
      "exact_fourier_zero_rows": 0,
      "role": "e6_d4_colorwise_control",
      "finite_only": true,
      "color_group": "(Z/2)^2 via exact full nonzero-color symmetry",
      "finite_fourier_rows": 273,
      "failed_smaller_denominators": [
        {
          "denominator": 10000,
          "contraction": "1",
          "result": "rounded certificate has negative Fourier interval at (0, 0, 1): lower=-1.300e-03"
        },
        {
          "denominator": 10000,
          "contraction": "999/1000",
          "result": "rounded certificate has negative Fourier interval at (0, 0, 1): lower=-2.700e-03"
        },
        {
          "denominator": 10000,
          "contraction": "997/1000",
          "result": "rounded certificate has negative Fourier interval at (6, 8, 0): lower=-9.000e-04"
        }
      ],
      "support_discovery_contraction": "199/200"
    }
  ],
  "runtime_seconds": 13.150681967963465
}


==> anc/test_verify_d5_a3_discrete_certificate.py <==
import copy
import json
import pathlib
import sys
import unittest
from fractions import Fraction as F


sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))

from verify_d5_a3_discrete_certificate import (  # noqa: E402
    DEFAULT_CERTIFICATE,
    verify_payload,
)


class VerifyD5A3DiscreteCertificateTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.payload = json.loads(DEFAULT_CERTIFICATE.read_text())

    def test_frozen_certificate(self):
        result = verify_payload(self.payload)
        self.assertEqual(result["lower_bound"], F(289801, 288000))
        self.assertEqual(result["margin"], F(1801, 288000))
        self.assertEqual(result["fourier_rows"], 24 * 24 * 4)
        self.assertEqual(result["fourier_zero_rows"], 0)

    def test_forbidden_atom_is_rejected(self):
        payload = copy.deepcopy(self.payload)
        record = next(
            row for row in payload["colored_cases"]
            if row["role"] == "hard_target"
        )
        record["support"][0]["representative"] = [0, 0, 1]
        with self.assertRaisesRegex(ValueError, "forbidden disk"):
            verify_payload(payload)

    def test_fourier_destroying_mutation_is_rejected(self):
        payload = copy.deepcopy(self.payload)
        record = next(
            row for row in payload["colored_cases"]
            if row["role"] == "hard_target"
        )
        old = F(record["support"][0]["weight"])
        record["support"][0]["weight"] = str(old + F(1, 100))
        # Keep the serialized mass consistent so rejection must come from
        # recomputed feasibility rather than a stale-objective check.
        representative = tuple(record["support"][0]["representative"])
        from verify_d5_a3_discrete_certificate import _orbit
        delta_mass = len(_orbit(representative)) * F(1, 100)
        new_bound = F(record["lower_bound"]) + F(20, 24**2) * delta_mass
        record["lower_bound"] = str(new_bound)
        record["objective_margin_squared"] = str(new_bound**2 - 1)
        with self.assertRaisesRegex(ValueError, "negative Fourier coefficient"):
            verify_payload(payload)


if __name__ == "__main__":
    unittest.main()


==> anc/verify_d5_a3_discrete_certificate.py <==
#!/usr/bin/env python3
"""Standalone rigorous verifier for the D5/A3 discrete-reduction certificate.

This script does not solve an optimization problem and uses only the Python
standard library.  It reconstructs the stored rational measure on

    (Z/24Z)^2 x Z/4Z

and verifies:

* normalization and nonnegative rational weights;
* support outside the four color-dependent exclusion disks;
* the Li no-wrap inequalities;
* nonnegativity of all 24^2 * 4 finite Fourier coefficients; and
* the exact lower bound 289801/288000 > 1.

The Fourier coefficients lie in Q(sqrt(2),sqrt(3)).  They are accumulated
exactly in the basis (1,sqrt(2),sqrt(3),sqrt(6)).  Their signs are decided
using rational outward enclosures for the square roots, refined until the
interval excludes zero.  Consequently no floating-point or tolerance-based
sign decision enters the verification.

The verified finite certificate, together with the colored Li
domain-restriction theorem and the checked no-wrap inequalities, proves that
the translation-invariant Schwartz two-point LP for D5/A3 has value strictly
greater than its lattice target 1.
"""

from __future__ import annotations

import argparse
from collections import Counter
from fractions import Fraction as F
from itertools import product
from math import isqrt
import json
from pathlib import Path
from typing import Iterable, Optional


DEFAULT_CERTIFICATE = (
    Path(__file__).resolve().parent / "exact_colored_finite_certificates.json"
)

MODULUS = 24
COLOR_ORDER = 4
SCALE_SQUARED = 20
DISTANCE_SQUARED = (F(2), F(5, 4), F(1), F(5, 4))
TARGET_SQUARED = F(1)
EXPECTED_BOUND = F(289801, 288000)

# An element of Q(sqrt(2),sqrt(3)) is stored as coefficients of
# 1, sqrt(2), sqrt(3), sqrt(6), in that order.
Algebraic = tuple[F, F, F, F]
ZERO: Algebraic = (F(0), F(0), F(0), F(0))
ONE: Algebraic = (F(1), F(0), F(0), F(0))


def _neg(value: Algebraic) -> Algebraic:
    return tuple(-x for x in value)  # type: ignore[return-value]


def _cosine_table() -> tuple[Algebraic, ...]:
    """Return exact cos(2*pi*j/24) in the fixed biquadratic basis."""
    half = F(1, 2)
    quarter = F(1, 4)
    first_half = (
        ONE,
        (F(0), quarter, F(0), quarter),       # (sqrt(2)+sqrt(6))/4
        (F(0), F(0), half, F(0)),             # sqrt(3)/2
        (F(0), half, F(0), F(0)),             # sqrt(2)/2
        (half, F(0), F(0), F(0)),
        (F(0), -quarter, F(0), quarter),      # (sqrt(6)-sqrt(2))/4
        ZERO,
        (F(0), quarter, F(0), -quarter),
        (-half, F(0), F(0), F(0)),
        (F(0), -half, F(0), F(0)),
        (F(0), F(0), -half, F(0)),
        (F(0), -quarter, F(0), -quarter),
        (-F(1), F(0), F(0), F(0)),
    )
    return first_half + tuple(first_half[24 - j] for j in range(13, 24))


COSINES = _cosine_table()


def _sqrt_bounds(n: int, bits: int) -> tuple[F, F]:
    """Exact dyadic lower and upper bounds for sqrt(n)."""
    denominator = 1 << bits
    scaled_floor = isqrt(n * denominator * denominator)
    lower = F(scaled_floor, denominator)
    if scaled_floor * scaled_floor == n * denominator * denominator:
        return lower, lower
    return lower, F(scaled_floor + 1, denominator)


def _interval(value: Algebraic, bits: int) -> tuple[F, F]:
    bounds = ((F(1), F(1)),) + tuple(
        _sqrt_bounds(n, bits) for n in (2, 3, 6)
    )
    lower = F(0)
    upper = F(0)
    for coefficient, (root_lower, root_upper) in zip(value, bounds):
        if coefficient >= 0:
            lower += coefficient * root_lower
            upper += coefficient * root_upper
        else:
            lower += coefficient * root_upper
            upper += coefficient * root_lower
    return lower, upper


def _exact_sign(value: Algebraic) -> int:
    """Return -1, 0, or 1, using exact rational enclosures."""
    if value == ZERO:
        return 0
    for bits in (32, 64, 128, 256, 512, 1024):
        lower, upper = _interval(value, bits)
        if lower > 0:
            return 1
        if upper < 0:
            return -1
    raise ArithmeticError(f"could not isolate algebraic sign: {value}")


def _centered(a: int) -> int:
    return a if a <= MODULUS // 2 else a - MODULUS


def _orbit(point: tuple[int, int, int]) -> tuple[tuple[int, int, int], ...]:
    """Signed base permutations together with inversion of the color."""
    a, b, c = point
    orbit = {
        ((sx * x) % MODULUS, (sy * y) % MODULUS, (sc * c) % COLOR_ORDER)
        for x, y in ((a, b), (b, a))
        for sx in (1, -1)
        for sy in (1, -1)
        for sc in (1, -1)
    }
    return tuple(sorted(orbit))


def _allowed_orbits() -> dict[
    tuple[int, int, int], tuple[tuple[int, int, int], ...]
]:
    """Rebuild the canonical orbit list and retain allowed dual support."""
    seen: set[tuple[int, int, int]] = set()
    allowed = {}
    for point in product(range(MODULUS), range(MODULUS), range(COLOR_ORDER)):
        if point in seen:
            continue
        orbit = _orbit(point)
        seen.update(orbit)
        a, b, c = point
        radius_squared = _centered(a) ** 2 + _centered(b) ** 2
        threshold = SCALE_SQUARED * DISTANCE_SQUARED[c]
        if point != (0, 0, 0) and radius_squared >= threshold:
            allowed[point] = orbit
    if len(seen) != MODULUS * MODULUS * COLOR_ORDER:
        raise AssertionError("orbit enumeration did not cover the finite group")
    return allowed


def _parse_record(payload: dict) -> dict:
    if "colored_cases" not in payload:
        return payload
    records = [row for row in payload["colored_cases"]
               if row.get("role") == "hard_target"]
    if len(records) != 1:
        raise ValueError("expected exactly one hard_target certificate")
    return records[0]


def _validate_metadata(record: dict) -> None:
    expected = {
        "color_order": COLOR_ORDER,
        "scale_squared": SCALE_SQUARED,
        "modulus": MODULUS,
        "target_squared": "1/1",
        "distance_squared": ["2/1", "5/4", "1/1", "5/4"],
    }
    for key, value in expected.items():
        if record.get(key) != value:
            raise ValueError(
                f"certificate metadata mismatch for {key}: "
                f"{record.get(key)!r} != {value!r}"
            )


def _load_weights(record: dict):
    allowed = _allowed_orbits()
    weights = {}
    rounding_denominator = int(record["rounding_denominator"])
    if rounding_denominator <= 0:
        raise ValueError("rounding denominator must be positive")
    for atom in record["support"]:
        representative = tuple(int(x) for x in atom["representative"])
        if representative not in allowed:
            raise ValueError(
                f"atom is duplicated or lies in a forbidden disk: {representative}"
            )
        if representative in weights:
            raise ValueError(f"duplicate support representative: {representative}")
        weight = F(atom["weight"])
        if weight <= 0:
            raise ValueError(f"support weight is not positive: {representative}")
        if rounding_denominator % weight.denominator:
            raise ValueError(
                f"weight denominator does not divide rounding denominator: {weight}"
            )
        orbit = allowed[representative]
        for x, y, c in orbit:
            inverse = ((-x) % MODULUS, (-y) % MODULUS, (-c) % COLOR_ORDER)
            if inverse not in orbit:
                raise AssertionError("orbit is not closed under inversion")
            radius_squared = _centered(x) ** 2 + _centered(y) ** 2
            if radius_squared < SCALE_SQUARED * DISTANCE_SQUARED[c]:
                raise ValueError(
                    f"expanded atom lies in a forbidden disk: {(x, y, c)}"
                )
        weights[representative] = (weight, orbit)
    if len(weights) != int(record["support_size"]):
        raise ValueError("serialized support size is inconsistent")
    return weights


def _add_scaled(
    value: list[F], algebraic: Algebraic, scale: F
) -> None:
    for j in range(4):
        value[j] += scale * algebraic[j]


def _verify_fourier(weights) -> tuple[int, int, F]:
    """Check every character, returning row count, zero count, and a lower bound."""
    active = []
    for weight, orbit in weights.values():
        active.append((weight, orbit))

    rows = 0
    zero_rows = 0
    minimum_rigorous_lower = None
    for u, v, k in product(
        range(MODULUS), range(MODULUS), range(COLOR_ORDER)
    ):
        value = [F(1), F(0), F(0), F(0)]
        for weight, orbit in active:
            residues = Counter(
                (u * x + v * y + 6 * k * c) % 24 for x, y, c in orbit
            )
            for residue, count in residues.items():
                _add_scaled(value, COSINES[residue], weight * count)
        algebraic = tuple(value)
        sign = _exact_sign(algebraic)  # type: ignore[arg-type]
        if sign < 0:
            raise ValueError(
                f"negative Fourier coefficient at character {(u, v, k)}: "
                f"{algebraic}"
            )
        zero_rows += int(sign == 0)
        row_lower, _ = _interval(algebraic, 128)  # type: ignore[arg-type]
        minimum_rigorous_lower = (
            row_lower if minimum_rigorous_lower is None
            else min(minimum_rigorous_lower, row_lower)
        )
        rows += 1
    return rows, zero_rows, minimum_rigorous_lower


def verify_payload(payload: dict) -> dict:
    """Verify a loaded JSON payload and return exact summary data."""
    record = _parse_record(payload)
    _validate_metadata(record)

    no_wrap_slacks = tuple(
        F(MODULUS * MODULUS) - 4 * SCALE_SQUARED * distance
        for distance in DISTANCE_SQUARED
    )
    if any(slack < 0 for slack in no_wrap_slacks):
        raise ValueError(f"Li no-wrap condition fails: {no_wrap_slacks}")

    weights = _load_weights(record)
    total_mass = F(1) + sum(
        len(orbit) * weight for weight, orbit in weights.values()
    )
    lower_bound = F(SCALE_SQUARED, MODULUS * MODULUS) * total_mass
    if lower_bound != F(record["lower_bound"]):
        raise ValueError("serialized lower bound does not equal exact dual mass")
    margin_squared = lower_bound * lower_bound - TARGET_SQUARED
    if margin_squared <= 0:
        raise ValueError("certificate does not strictly separate the target")
    if F(record["objective_margin_squared"]) != margin_squared:
        raise ValueError("serialized objective margin is inconsistent")
    if F(record.get("exact_affine_residual", "0")) != 0:
        raise ValueError("serialized affine residual is nonzero")

    fourier_rows, zero_rows, minimum_lower = _verify_fourier(weights)
    if lower_bound != EXPECTED_BOUND:
        raise ValueError(
            f"unexpected lower bound: {lower_bound} != {EXPECTED_BOUND}"
        )
    if "exact_fourier_zero_rows" in record:
        if int(record["exact_fourier_zero_rows"]) != zero_rows:
            raise ValueError("serialized Fourier zero count is inconsistent")

    return {
        "support_orbits": len(weights),
        "expanded_support_points": sum(
            len(orbit) for _, orbit in weights.values()
        ),
        "fourier_rows": fourier_rows,
        "fourier_zero_rows": zero_rows,
        "minimum_fourier_rigorous_lower_128bit": minimum_lower,
        "no_wrap_slacks_squared": no_wrap_slacks,
        "total_mass": total_mass,
        "lower_bound": lower_bound,
        "margin": lower_bound - 1,
        "margin_squared": margin_squared,
    }


def _format_fraction(value: F) -> str:
    return f"{value.numerator}/{value.denominator}"


def main(argv: Optional[Iterable[str]] = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "certificate", nargs="?", type=Path, default=DEFAULT_CERTIFICATE,
        help="certificate JSON (default: frozen exact certificate bundle)",
    )
    args = parser.parse_args(argv)
    payload = json.loads(args.certificate.read_text())
    result = verify_payload(payload)

    print("PASS: rigorous D5/A3 discrete-reduction certificate")
    print(f"  certificate: {args.certificate}")
    print(
        f"  support: {result['support_orbits']} rational orbits, "
        f"{result['expanded_support_points']} expanded points"
    )
    print(
        f"  Fourier: {result['fourier_rows']} exact rows, "
        f"{result['fourier_zero_rows']} zero rows, no negative rows"
    )
    print(
        "  rigorous minimum Fourier lower bound (128-bit enclosure): "
        f"{float(result['minimum_fourier_rigorous_lower_128bit']):.12g}"
    )
    print(
        "  no-wrap squared slacks: "
        + ", ".join(_format_fraction(x)
                    for x in result["no_wrap_slacks_squared"])
    )
    print(f"  finite dual mass: {_format_fraction(result['total_mass'])}")
    print(
        f"  continuous lower bound: {_format_fraction(result['lower_bound'])} "
        f"= {float(result['lower_bound']):.12f}"
    )
    print(f"  exact margin above 1: {_format_fraction(result['margin'])}")
    print(
        "  exact squared margin: "
        f"{_format_fraction(result['margin_squared'])}"
    )
    print("CONCLUSION: the D5/A3 translation-invariant Schwartz LP is not sharp.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

